Advancing Acoustic-to-Word CTC Model

The acoustic-to-word model based on the connectionist temporal classification (CTC) criterion was shown as a natural end-to-end (E2E) model directly targeting words as output units. However, the word-based CTC model suffers from the out-of-vocabulary (OOV) issue as it can only model limited number of words in the output layer and maps all the remaining words into an OOV output node. Hence, such a word-based CTC model can only recognize the frequent words modeled by the network output nodes. Our first attempt to improve the acoustic-to-word model is a hybrid CTC model which consults a letter-based CTC when the word-based CTC model emits OOV tokens during testing time. Then, we propose a much better solution by training a mixed-unit CTC model which decomposes all the OOV words into sequences of frequent words and multi-letter units. Evaluated on a 3400 hours Microsoft Cortana voice assistant task, the final acoustic-to-word solution improves the baseline word-based CTC by relative 12.09% word error rate (WER) reduction when combined with our proposed attention CTC. Such an E2E model without using any language model (LM) or complex decoder outperforms the traditional context-dependent phoneme CTC which has strong LM and decoder by relative 6.79%.

==> latex2pdf.sh <==
#!/bin/bash

INFILE=$1
VIEWPG=$2
echo $INFILE

#set DVIFILE='echo $INFILE:t | sed s:.tex:."$DVIEXT":g'
BIBFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1/'`
DVIFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.dvi/'`
PDFFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.pdf/'`
PSFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.ps/'`
LOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.log/'`
BIBLOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.blg/'`
AUXFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.aux/'`

#					  i/p				o/p 	
latex $INFILE		# tex				aux
bibtex $BIBFILE		# aux, bib, bst		blg, bbl
latex $INFILE		# tex, aux, bbl		aux
latex $INFILE		# tex, aux			dvi
echo
echo
echo "Generating dvi->ps->pdf file for $DVIFILE ... "
dvips  $DVIFILE
ps2pdf $PSFILE
#dvipdf $DVIFILE 

# do not delete aux and bbl files. Otherwise you'll get 
# errors like: "LaTeX Warning: Citation `Lamp86' on page 2 undefined on input line 165."
rm $LOGFILE $PSFILE $DVIFILE $BIBLOGFILE
echo "Opening page $VIEWPG in pdf file $PDFFILE using evince ... "
evince --page-label=$VIEWPG   $PDFFILE &

#gv $PDFFILE & # <- This opens the dvi file even though pdf file is given as
#input

#xdvi $DVIFILE
exit 0

